Massive Triangle in Cosmological Correlator beyond Conformal Coupling

A massive scalar coupled in pairs to the inflaton generates a one-loop primordial bispectrum whose mass corrections at generic momenta have lacked closed analytic expressions beyond conformal coupling. We obtain two leading mass corrections at arbitrary external momenta in terms of multiple polylogarithms of uniform weights three and four. Auxiliary-energy dressings preserve rational time integrals, revealing unexpected simplicity despite elliptic intermediate geometry. Independent full-loop evaluations, including blinded predictions, validate the closed forms. We also determine a subleading light-field singularity and recover the heavy-mass effective theory.

==> anc/README.txt <==
Massive Triangle in Cosmological Correlator beyond Conformal Coupling
T. Ahmed and S. M. Hasan

results.m (Mathematica) and results.py (Python 3, mpmath) give the coefficients
of delta and delta^2 in the triangle correlator, with delta = 1/2 - nu.

C1(k1,k2,k3) and C2(k1,k2,k3) give the first and second mass corrections
for positive momenta in the interior of the triangle. C1 is given in
Eqs. (4) and (5), and C2 in Eq. (6). The Mathematica expressions use the
PolyLogTools convention G[a1,...,an,z]. Terms with an infinite index vanish.

On the folded edge k3 = k1 + k2, use C1 = E1(r)/k3^3 and C2 = E2(r)/k3^3,
where r = k1/k3. The exact values of C2 at (2,1,1) and (2/3,1/3,1) are
C2at211 and C2at2o3 in Mathematica, or the pair returned by C2_folded() in Python.

Equilateral example: python results.py 1 1 1


==> anc/results.m <==
(* C1 and C2 of the one-loop triangle, around conformal coupling: C = C0 + C1 delta + C2 delta^2 + ...
   Variables: e1 = k1 + k2 + k3, h_i = e1 - 2 k_i, x_i = 2 k_i/e1, y_i = h_i/e1.  Valid for all h_i > 0.
   G[a1, ..., an, z]: Goncharov polylogarithms, G[a1, ..., an, z] = Integrate[G[a2, ..., an, t]/(t - a1), {t, 0, z}]
   (PolyLogTools convention).  See README.txt. *)

(* first correction: C1 = Sum_i F[y_j, y_k]/(e1 h_j h_k) *)
F[y2_, y3_] := Module[{y1 = 1 - y2 - y3, x1, x2, x3},
  x1 = 1 - y1; x2 = 1 - y2; x3 = 1 - y3;
  Zeta[3] - 2*PolyLog[3, x2] - 2*PolyLog[3, x3] + 2*PolyLog[3, y1/x2] + 2*PolyLog[3, y1/x3] + PolyLog[3, y3/(x1*x2)] + PolyLog[3, y2/(x1*x3)] - PolyLog[3, y1*y2/(x1*x2)] - PolyLog[3, y1*y3/(x1*x3)] - PolyLog[3, y2*y3/(x2*x3)] - PolyLog[3, y1/(x2*x3)] + 2*PolyLog[2, x1]*Log[x1*x2*x3] - 2*PolyLog[2, y1]*Log[y1*x2*x3/x1] - 4*PolyLog[2, -y1/x1]*Log[x2*x3] - 2*PolyLog[2, y2]*Log[y1/x3] - 2*PolyLog[2, y3]*Log[y1/x2] + 2*PolyLog[2, y2/x1]*Log[y1/(x1^2*x2)] + 2*PolyLog[2, y3/x1]*Log[y1/(x1^2*x3)] + 2*PolyLog[2, y2/(x1*x3)]*Log[x1] + 2*PolyLog[2, y3/(x1*x2)]*Log[x1] + (PolyLog[2, y1/(x2*x3)] - PolyLog[2, y1*y2/(x1*x2)] - PolyLog[2, y1*y3/(x1*x3)])*Log[y1/(x1^2*x2*x3)]];

C1[k1_, k2_, k3_] := Module[{e1 = k1 + k2 + k3, h1, h2, h3},
  {h1, h2, h3} = e1 - 2 {k1, k2, k3};
  F[h2/e1, h3/e1]/(e1 h2 h3) + F[h1/e1, h3/e1]/(e1 h1 h3) + F[h1/e1, h2/e1]/(e1 h1 h2)];

(* second correction: C2 = -Sum_i 2 k_i Nfun_i/(e1 h_i)^2 + Sum_(i != j) Mfun_ij/(h_i^2 h_j),
   Nfun_i = Nfun[k_i/k_k, k_j/k_k], Mfun_ij = Mfun[k_i/k_k, k_j/k_k], {i, j, k} = {1, 2, 3} *)
(* A constant letter has zero logarithmic differential along the integration path. *)
triangleGPLIndex[n_, d_] := If[TrueQ[d == 0], triangleInfiniteIndex, n/d];
triangleInfiniteIndex /: G[___, triangleInfiniteIndex, ___] = 0;
triangleGPLIndices[u_, v_] := {
  triangleGPLIndex[2, 2 - u], triangleGPLIndex[1, 1 - v], triangleGPLIndex[4, 3 - u - v],
  0, triangleGPLIndex[2, 1 - u + v], triangleGPLIndex[2, 3 - u - v]};

Nfun[u_, v_] := Module[{s0, s1, s2, s3, s4, s5},
  {s0, s1, s2, s3, s4, s5} = triangleGPLIndices[u, v];
  + 13/4 Zeta[3] G[s1, 1]
  + 1/3 Log[2] Pi^2 G[s1, 1]
  + 2/3 Log[2]^3 G[s1, 1]
  - 13/4 Zeta[3] G[s4, 1]
  - 1/3 Log[2] Pi^2 G[s4, 1]
  - 2/3 Log[2]^3 G[s4, 1]
  - 13/4 Zeta[3] G[s5, 1]
  - 1/3 Log[2] Pi^2 G[s5, 1]
  - 2/3 Log[2]^3 G[s5, 1]
  - 1/6 Pi^2 G[s1, s1, 1]
  - 3 Log[2]^2 G[s1, s1, 1]
  + 1/3 Pi^2 G[s4, s1, 1]
  + 4 Log[2]^2 G[s4, s1, 1]
  + 1/6 Pi^2 G[s5, s1, 1]
  + 3 Log[2]^2 G[s5, s1, 1]
  + 1/3 Pi^2 G[s1, s2, 1]
  + 2 Log[2]^2 G[s1, s2, 1]
  - 1/3 Pi^2 G[s4, s2, 1]
  - 2 Log[2]^2 G[s4, s2, 1]
  - 1/3 Pi^2 G[s5, s2, 1]
  - 2 Log[2]^2 G[s5, s2, 1]
  + 2 Log[2]^2 G[s1, s4, 1]
  - 1/6 Pi^2 G[s4, s4, 1]
  - 3 Log[2]^2 G[s4, s4, 1]
  - 2 Log[2]^2 G[s5, s4, 1]
  + 1/6 Pi^2 G[s1, s5, 1]
  + 3 Log[2]^2 G[s1, s5, 1]
  - 2 Log[2]^2 G[s4, s5, 1]
  - 1/6 Pi^2 G[s5, s5, 1]
  - 3 Log[2]^2 G[s5, s5, 1]
  + 4 Log[2] G[s1, s1, s1, 1]
  - 8 Log[2] G[s4, s1, s1, 1]
  - 4 Log[2] G[s5, s1, s1, 1]
  - 6 Log[2] G[s1, s2, s1, 1]
  + 6 Log[2] G[s4, s2, s1, 1]
  + 6 Log[2] G[s5, s2, s1, 1]
  - 2 Log[2] G[s1, s3, s1, 1]
  + 2 Log[2] G[s4, s3, s1, 1]
  + 2 Log[2] G[s5, s3, s1, 1]
  - 2 Log[2] G[s1, s4, s1, 1]
  + 6 Log[2] G[s4, s4, s1, 1]
  + 2 Log[2] G[s5, s4, s1, 1]
  - 2 Log[2] G[s1, s5, s1, 1]
  + 2 Log[2] G[s4, s5, s1, 1]
  + 2 Log[2] G[s5, s5, s1, 1]
  - 6 Log[2] G[s1, s1, s2, 1]
  + 8 Log[2] G[s4, s1, s2, 1]
  + 6 Log[2] G[s5, s1, s2, 1]
  + 4 Log[2] G[s1, s2, s2, 1]
  - 4 Log[2] G[s4, s2, s2, 1]
  - 4 Log[2] G[s5, s2, s2, 1]
  + 4 Log[2] G[s1, s4, s2, 1]
  - 6 Log[2] G[s4, s4, s2, 1]
  - 4 Log[2] G[s5, s4, s2, 1]
  + 6 Log[2] G[s1, s5, s2, 1]
  - 4 Log[2] G[s4, s5, s2, 1]
  - 6 Log[2] G[s5, s5, s2, 1]
  - 2 Log[2] G[s1, s1, s4, 1]
  + 4 Log[2] G[s4, s1, s4, 1]
  + 2 Log[2] G[s5, s1, s4, 1]
  + 4 Log[2] G[s1, s2, s4, 1]
  - 4 Log[2] G[s4, s2, s4, 1]
  - 4 Log[2] G[s5, s2, s4, 1]
  + 2 Log[2] G[s1, s3, s4, 1]
  - 2 Log[2] G[s4, s3, s4, 1]
  - 2 Log[2] G[s5, s3, s4, 1]
  - 2 Log[2] G[s4, s4, s4, 1]
  - 4 Log[2] G[s1, s1, s5, 1]
  + 4 Log[2] G[s4, s1, s5, 1]
  + 4 Log[2] G[s5, s1, s5, 1]
  + 4 Log[2] G[s1, s2, s5, 1]
  - 4 Log[2] G[s4, s2, s5, 1]
  - 4 Log[2] G[s5, s2, s5, 1]
  + 2 Log[2] G[s1, s3, s5, 1]
  - 2 Log[2] G[s4, s3, s5, 1]
  - 2 Log[2] G[s5, s3, s5, 1]
  + 2 Log[2] G[s1, s5, s5, 1]
  - 2 Log[2] G[s5, s5, s5, 1]
  + 4 G[s4, s1, s1, s1, 1]
  + 4 G[s1, s2, s1, s1, 1]
  - 4 G[s4, s2, s1, s1, 1]
  - 4 G[s5, s2, s1, s1, 1]
  - 4 G[s4, s4, s1, s1, 1]
  + 2 G[s1, s1, s2, s1, 1]
  - 4 G[s4, s1, s2, s1, 1]
  - 2 G[s5, s1, s2, s1, 1]
  - 2 G[s1, s2, s2, s1, 1]
  + 2 G[s4, s2, s2, s1, 1]
  + 2 G[s5, s2, s2, s1, 1]
  - 2 G[s1, s4, s2, s1, 1]
  + 4 G[s4, s4, s2, s1, 1]
  + 2 G[s5, s4, s2, s1, 1]
  - 2 G[s1, s5, s2, s1, 1]
  + 2 G[s4, s5, s2, s1, 1]
  + 2 G[s5, s5, s2, s1, 1]
  + 2 G[s1, s1, s4, s1, 1]
  - 4 G[s4, s1, s4, s1, 1]
  - 2 G[s5, s1, s4, s1, 1]
  - 4 G[s1, s2, s4, s1, 1]
  + 4 G[s4, s2, s4, s1, 1]
  + 4 G[s5, s2, s4, s1, 1]
  - 2 G[s1, s3, s4, s1, 1]
  + 2 G[s4, s3, s4, s1, 1]
  + 2 G[s5, s3, s4, s1, 1]
  + 2 G[s4, s4, s4, s1, 1]
  + 4 G[s1, s1, s1, s2, 1]
  - 8 G[s4, s1, s1, s2, 1]
  - 4 G[s5, s1, s1, s2, 1]
  - 6 G[s1, s2, s1, s2, 1]
  + 6 G[s4, s2, s1, s2, 1]
  + 6 G[s5, s2, s1, s2, 1]
  - 2 G[s1, s3, s1, s2, 1]
  + 2 G[s4, s3, s1, s2, 1]
  + 2 G[s5, s3, s1, s2, 1]
  - 2 G[s1, s4, s1, s2, 1]
  + 6 G[s4, s4, s1, s2, 1]
  + 2 G[s5, s4, s1, s2, 1]
  - 2 G[s1, s5, s1, s2, 1]
  + 2 G[s4, s5, s1, s2, 1]
  + 2 G[s5, s5, s1, s2, 1]
  - 6 G[s1, s1, s2, s2, 1]
  + 8 G[s4, s1, s2, s2, 1]
  + 6 G[s5, s1, s2, s2, 1]
  + 4 G[s1, s2, s2, s2, 1]
  - 4 G[s4, s2, s2, s2, 1]
  - 4 G[s5, s2, s2, s2, 1]
  + 4 G[s1, s4, s2, s2, 1]
  - 6 G[s4, s4, s2, s2, 1]
  - 4 G[s5, s4, s2, s2, 1]
  + 6 G[s1, s5, s2, s2, 1]
  - 4 G[s4, s5, s2, s2, 1]
  - 6 G[s5, s5, s2, s2, 1]
  - 2 G[s1, s1, s4, s2, 1]
  + 4 G[s4, s1, s4, s2, 1]
  + 2 G[s5, s1, s4, s2, 1]
  + 4 G[s1, s2, s4, s2, 1]
  - 4 G[s4, s2, s4, s2, 1]
  - 4 G[s5, s2, s4, s2, 1]
  + 2 G[s1, s3, s4, s2, 1]
  - 2 G[s4, s3, s4, s2, 1]
  - 2 G[s5, s3, s4, s2, 1]
  - 2 G[s4, s4, s4, s2, 1]
  - 4 G[s1, s1, s5, s2, 1]
  + 4 G[s4, s1, s5, s2, 1]
  + 4 G[s5, s1, s5, s2, 1]
  + 4 G[s1, s2, s5, s2, 1]
  - 4 G[s4, s2, s5, s2, 1]
  - 4 G[s5, s2, s5, s2, 1]
  + 2 G[s1, s3, s5, s2, 1]
  - 2 G[s4, s3, s5, s2, 1]
  - 2 G[s5, s3, s5, s2, 1]
  + 2 G[s1, s5, s5, s2, 1]
  - 2 G[s5, s5, s5, s2, 1]];

Mfun[u_, v_] := Module[{s0, s1, s2, s3, s4, s5},
  {s0, s1, s2, s3, s4, s5} = triangleGPLIndices[u, v];
  + 17/4 Zeta[3] G[s0, 1]
  + 15/4 Zeta[3] G[s1, 1]
  + 1/6 Log[2] Pi^2 G[s1, 1]
  + 1/3 Log[2]^3 G[s1, 1]
  - 17/4 Zeta[3] G[s2, 1]
  - 15/4 Zeta[3] G[s5, 1]
  - 1/6 Log[2] Pi^2 G[s5, 1]
  - 1/3 Log[2]^3 G[s5, 1]
  - 1/6 Pi^2 G[s1, s1, 1]
  - 1 Log[2]^2 G[s1, s1, 1]
  + 1/6 Pi^2 G[s5, s1, 1]
  + 1 Log[2]^2 G[s5, s1, 1]
  + 1/6 Pi^2 G[s1, s2, 1]
  + 1 Log[2]^2 G[s1, s2, 1]
  - 1/6 Pi^2 G[s5, s2, 1]
  - 1 Log[2]^2 G[s5, s2, 1]
  - 1/6 Pi^2 G[s0, s4, 1]
  - 1 Log[2]^2 G[s0, s4, 1]
  - 1/6 Pi^2 G[s1, s4, 1]
  - 1 Log[2]^2 G[s1, s4, 1]
  + 1/6 Pi^2 G[s2, s4, 1]
  + 1 Log[2]^2 G[s2, s4, 1]
  + 1/6 Pi^2 G[s5, s4, 1]
  + 1 Log[2]^2 G[s5, s4, 1]
  + 1/6 Pi^2 G[s0, s5, 1]
  + 1 Log[2]^2 G[s0, s5, 1]
  + 1/6 Pi^2 G[s1, s5, 1]
  + 1 Log[2]^2 G[s1, s5, 1]
  - 1/6 Pi^2 G[s2, s5, 1]
  - 1 Log[2]^2 G[s2, s5, 1]
  - 1/6 Pi^2 G[s5, s5, 1]
  - 1 Log[2]^2 G[s5, s5, 1]
  - 4 Log[2] G[s0, s0, s0, 1]
  - 4 Log[2] G[s1, s0, s0, 1]
  + 4 Log[2] G[s2, s0, s0, 1]
  + 4 Log[2] G[s5, s0, s0, 1]
  - 4 Log[2] G[s0, s1, s0, 1]
  - 4 Log[2] G[s1, s1, s0, 1]
  + 4 Log[2] G[s2, s1, s0, 1]
  + 4 Log[2] G[s5, s1, s0, 1]
  + 2 Log[2] G[s0, s2, s0, 1]
  + 2 Log[2] G[s1, s2, s0, 1]
  - 2 Log[2] G[s2, s2, s0, 1]
  - 2 Log[2] G[s5, s2, s0, 1]
  + 2 Log[2] G[s0, s3, s0, 1]
  + 2 Log[2] G[s1, s3, s0, 1]
  - 2 Log[2] G[s2, s3, s0, 1]
  - 2 Log[2] G[s5, s3, s0, 1]
  + 2 Log[2] G[s0, s4, s0, 1]
  + 2 Log[2] G[s1, s4, s0, 1]
  - 2 Log[2] G[s2, s4, s0, 1]
  - 2 Log[2] G[s5, s4, s0, 1]
  + 2 Log[2] G[s0, s5, s0, 1]
  + 2 Log[2] G[s1, s5, s0, 1]
  - 2 Log[2] G[s2, s5, s0, 1]
  - 2 Log[2] G[s5, s5, s0, 1]
  - 4 Log[2] G[s0, s0, s1, 1]
  - 4 Log[2] G[s1, s0, s1, 1]
  + 4 Log[2] G[s2, s0, s1, 1]
  + 4 Log[2] G[s5, s0, s1, 1]
  - 4 Log[2] G[s0, s1, s1, 1]
  + 4 Log[2] G[s2, s1, s1, 1]
  + 4 Log[2] G[s0, s2, s1, 1]
  - 4 Log[2] G[s2, s2, s1, 1]
  + 4 Log[2] G[s0, s4, s1, 1]
  + 4 Log[2] G[s1, s4, s1, 1]
  - 4 Log[2] G[s2, s4, s1, 1]
  - 4 Log[2] G[s5, s4, s1, 1]
  + 4 Log[2] G[s0, s0, s2, 1]
  + 4 Log[2] G[s1, s0, s2, 1]
  - 4 Log[2] G[s2, s0, s2, 1]
  - 4 Log[2] G[s5, s0, s2, 1]
  + 4 Log[2] G[s0, s1, s2, 1]
  + 2 Log[2] G[s1, s1, s2, 1]
  - 4 Log[2] G[s2, s1, s2, 1]
  - 2 Log[2] G[s5, s1, s2, 1]
  - 2 Log[2] G[s0, s2, s2, 1]
  + 2 Log[2] G[s2, s2, s2, 1]
  - 2 Log[2] G[s0, s3, s2, 1]
  - 2 Log[2] G[s1, s3, s2, 1]
  + 2 Log[2] G[s2, s3, s2, 1]
  + 2 Log[2] G[s5, s3, s2, 1]
  - 4 Log[2] G[s0, s4, s2, 1]
  - 4 Log[2] G[s1, s4, s2, 1]
  + 4 Log[2] G[s2, s4, s2, 1]
  + 4 Log[2] G[s5, s4, s2, 1]
  + 4 Log[2] G[s0, s0, s4, 1]
  + 4 Log[2] G[s1, s0, s4, 1]
  - 4 Log[2] G[s2, s0, s4, 1]
  - 4 Log[2] G[s5, s0, s4, 1]
  + 4 Log[2] G[s0, s1, s4, 1]
  + 2 Log[2] G[s1, s1, s4, 1]
  - 4 Log[2] G[s2, s1, s4, 1]
  - 2 Log[2] G[s5, s1, s4, 1]
  - 4 Log[2] G[s0, s2, s4, 1]
  - 2 Log[2] G[s1, s2, s4, 1]
  + 4 Log[2] G[s2, s2, s4, 1]
  + 2 Log[2] G[s5, s2, s4, 1]
  - 2 Log[2] G[s0, s4, s4, 1]
  - 2 Log[2] G[s1, s4, s4, 1]
  + 2 Log[2] G[s2, s4, s4, 1]
  + 2 Log[2] G[s5, s4, s4, 1]
  - 2 Log[2] G[s0, s5, s4, 1]
  - 2 Log[2] G[s1, s5, s4, 1]
  + 2 Log[2] G[s2, s5, s4, 1]
  + 2 Log[2] G[s5, s5, s4, 1]
  + 4 G[s1, s0, s0, s0, 1]
  - 4 G[s2, s0, s0, s0, 1]
  + 4 G[s0, s1, s0, s0, 1]
  + 4 G[s1, s1, s0, s0, 1]
  - 4 G[s2, s1, s0, s0, 1]
  - 4 G[s5, s1, s0, s0, 1]
  - 4 G[s1, s2, s0, s0, 1]
  + 4 G[s2, s2, s0, s0, 1]
  - 4 G[s0, s3, s0, s0, 1]
  - 4 G[s1, s3, s0, s0, 1]
  + 4 G[s2, s3, s0, s0, 1]
  + 4 G[s5, s3, s0, s0, 1]
  + 4 G[s0, s0, s1, s0, 1]
  + 4 G[s1, s0, s1, s0, 1]
  - 4 G[s2, s0, s1, s0, 1]
  - 4 G[s5, s0, s1, s0, 1]
  + 4 G[s0, s1, s1, s0, 1]
  + 4 G[s1, s1, s1, s0, 1]
  - 4 G[s2, s1, s1, s0, 1]
  - 4 G[s5, s1, s1, s0, 1]
  - 2 G[s0, s2, s1, s0, 1]
  - 2 G[s1, s2, s1, s0, 1]
  + 2 G[s2, s2, s1, s0, 1]
  + 2 G[s5, s2, s1, s0, 1]
  - 2 G[s0, s3, s1, s0, 1]
  - 2 G[s1, s3, s1, s0, 1]
  + 2 G[s2, s3, s1, s0, 1]
  + 2 G[s5, s3, s1, s0, 1]
  - 2 G[s0, s4, s1, s0, 1]
  - 2 G[s1, s4, s1, s0, 1]
  + 2 G[s2, s4, s1, s0, 1]
  + 2 G[s5, s4, s1, s0, 1]
  - 2 G[s0, s5, s1, s0, 1]
  - 2 G[s1, s5, s1, s0, 1]
  + 2 G[s2, s5, s1, s0, 1]
  + 2 G[s5, s5, s1, s0, 1]
  - 2 G[s0, s0, s2, s0, 1]
  - 4 G[s1, s0, s2, s0, 1]
  + 4 G[s2, s0, s2, s0, 1]
  + 2 G[s5, s0, s2, s0, 1]
  - 4 G[s0, s1, s2, s0, 1]
  - 4 G[s1, s1, s2, s0, 1]
  + 4 G[s2, s1, s2, s0, 1]
  + 4 G[s5, s1, s2, s0, 1]
  + 2 G[s1, s2, s2, s0, 1]
  - 2 G[s2, s2, s2, s0, 1]
  + 4 G[s0, s3, s2, s0, 1]
  + 4 G[s1, s3, s2, s0, 1]
  - 4 G[s2, s3, s2, s0, 1]
  - 4 G[s5, s3, s2, s0, 1]
  + 2 G[s0, s4, s2, s0, 1]
  + 2 G[s1, s4, s2, s0, 1]
  - 2 G[s2, s4, s2, s0, 1]
  - 2 G[s5, s4, s2, s0, 1]
  - 2 G[s0, s0, s3, s0, 1]
  - 4 G[s1, s0, s3, s0, 1]
  + 4 G[s2, s0, s3, s0, 1]
  + 2 G[s5, s0, s3, s0, 1]
  - 4 G[s0, s1, s3, s0, 1]
  - 4 G[s1, s1, s3, s0, 1]
  + 4 G[s2, s1, s3, s0, 1]
  + 4 G[s5, s1, s3, s0, 1]
  + 2 G[s0, s2, s3, s0, 1]
  + 4 G[s1, s2, s3, s0, 1]
  - 4 G[s2, s2, s3, s0, 1]
  - 2 G[s5, s2, s3, s0, 1]
  + 2 G[s0, s3, s3, s0, 1]
  + 2 G[s1, s3, s3, s0, 1]
  - 2 G[s2, s3, s3, s0, 1]
  - 2 G[s5, s3, s3, s0, 1]
  + 2 G[s0, s5, s3, s0, 1]
  + 2 G[s1, s5, s3, s0, 1]
  - 2 G[s2, s5, s3, s0, 1]
  - 2 G[s5, s5, s3, s0, 1]
  + 4 G[s0, s0, s0, s1, 1]
  + 4 G[s1, s0, s0, s1, 1]
  - 4 G[s2, s0, s0, s1, 1]
  - 4 G[s5, s0, s0, s1, 1]
  + 4 G[s0, s1, s0, s1, 1]
  + 4 G[s1, s1, s0, s1, 1]
  - 4 G[s2, s1, s0, s1, 1]
  - 4 G[s5, s1, s0, s1, 1]
  - 2 G[s0, s2, s0, s1, 1]
  - 2 G[s1, s2, s0, s1, 1]
  + 2 G[s2, s2, s0, s1, 1]
  + 2 G[s5, s2, s0, s1, 1]
  - 2 G[s0, s3, s0, s1, 1]
  - 2 G[s1, s3, s0, s1, 1]
  + 2 G[s2, s3, s0, s1, 1]
  + 2 G[s5, s3, s0, s1, 1]
  - 2 G[s0, s4, s0, s1, 1]
  - 2 G[s1, s4, s0, s1, 1]
  + 2 G[s2, s4, s0, s1, 1]
  + 2 G[s5, s4, s0, s1, 1]
  - 2 G[s0, s5, s0, s1, 1]
  - 2 G[s1, s5, s0, s1, 1]
  + 2 G[s2, s5, s0, s1, 1]
  + 2 G[s5, s5, s0, s1, 1]
  + 4 G[s0, s0, s1, s1, 1]
  + 4 G[s1, s0, s1, s1, 1]
  - 4 G[s2, s0, s1, s1, 1]
  - 4 G[s5, s0, s1, s1, 1]
  + 4 G[s0, s1, s1, s1, 1]
  - 4 G[s2, s1, s1, s1, 1]
  - 4 G[s0, s2, s1, s1, 1]
  + 4 G[s2, s2, s1, s1, 1]
  - 4 G[s0, s4, s1, s1, 1]
  - 4 G[s1, s4, s1, s1, 1]
  + 4 G[s2, s4, s1, s1, 1]
  + 4 G[s5, s4, s1, s1, 1]
  - 4 G[s0, s0, s2, s1, 1]
  - 4 G[s1, s0, s2, s1, 1]
  + 4 G[s2, s0, s2, s1, 1]
  + 4 G[s5, s0, s2, s1, 1]
  - 4 G[s0, s1, s2, s1, 1]
  - 2 G[s1, s1, s2, s1, 1]
  + 4 G[s2, s1, s2, s1, 1]
  + 2 G[s5, s1, s2, s1, 1]
  + 2 G[s0, s2, s2, s1, 1]
  - 2 G[s2, s2, s2, s1, 1]
  + 2 G[s0, s3, s2, s1, 1]
  + 2 G[s1, s3, s2, s1, 1]
  - 2 G[s2, s3, s2, s1, 1]
  - 2 G[s5, s3, s2, s1, 1]
  + 4 G[s0, s4, s2, s1, 1]
  + 4 G[s1, s4, s2, s1, 1]
  - 4 G[s2, s4, s2, s1, 1]
  - 4 G[s5, s4, s2, s1, 1]
  - 4 G[s0, s0, s4, s1, 1]
  - 4 G[s1, s0, s4, s1, 1]
  + 4 G[s2, s0, s4, s1, 1]
  + 4 G[s5, s0, s4, s1, 1]
  - 4 G[s0, s1, s4, s1, 1]
  - 2 G[s1, s1, s4, s1, 1]
  + 4 G[s2, s1, s4, s1, 1]
  + 2 G[s5, s1, s4, s1, 1]
  + 4 G[s0, s2, s4, s1, 1]
  + 2 G[s1, s2, s4, s1, 1]
  - 4 G[s2, s2, s4, s1, 1]
  - 2 G[s5, s2, s4, s1, 1]
  + 2 G[s0, s4, s4, s1, 1]
  + 2 G[s1, s4, s4, s1, 1]
  - 2 G[s2, s4, s4, s1, 1]
  - 2 G[s5, s4, s4, s1, 1]
  + 2 G[s0, s5, s4, s1, 1]
  + 2 G[s1, s5, s4, s1, 1]
  - 2 G[s2, s5, s4, s1, 1]
  - 2 G[s5, s5, s4, s1, 1]
  - 4 G[s0, s0, s0, s2, 1]
  - 8 G[s1, s0, s0, s2, 1]
  + 8 G[s2, s0, s0, s2, 1]
  + 4 G[s5, s0, s0, s2, 1]
  - 8 G[s0, s1, s0, s2, 1]
  - 8 G[s1, s1, s0, s2, 1]
  + 8 G[s2, s1, s0, s2, 1]
  + 8 G[s5, s1, s0, s2, 1]
  + 2 G[s0, s2, s0, s2, 1]
  + 6 G[s1, s2, s0, s2, 1]
  - 6 G[s2, s2, s0, s2, 1]
  - 2 G[s5, s2, s0, s2, 1]
  + 6 G[s0, s3, s0, s2, 1]
  + 6 G[s1, s3, s0, s2, 1]
  - 6 G[s2, s3, s0, s2, 1]
  - 6 G[s5, s3, s0, s2, 1]
  + 2 G[s0, s4, s0, s2, 1]
  + 2 G[s1, s4, s0, s2, 1]
  - 2 G[s2, s4, s0, s2, 1]
  - 2 G[s5, s4, s0, s2, 1]
  + 2 G[s0, s5, s0, s2, 1]
  + 2 G[s1, s5, s0, s2, 1]
  - 2 G[s2, s5, s0, s2, 1]
  - 2 G[s5, s5, s0, s2, 1]
  - 8 G[s0, s0, s1, s2, 1]
  - 8 G[s1, s0, s1, s2, 1]
  + 8 G[s2, s0, s1, s2, 1]
  + 8 G[s5, s0, s1, s2, 1]
  - 8 G[s0, s1, s1, s2, 1]
  - 4 G[s1, s1, s1, s2, 1]
  + 8 G[s2, s1, s1, s2, 1]
  + 4 G[s5, s1, s1, s2, 1]
  + 6 G[s0, s2, s1, s2, 1]
  + 2 G[s1, s2, s1, s2, 1]
  - 6 G[s2, s2, s1, s2, 1]
  - 2 G[s5, s2, s1, s2, 1]
  + 2 G[s0, s3, s1, s2, 1]
  + 2 G[s1, s3, s1, s2, 1]
  - 2 G[s2, s3, s1, s2, 1]
  - 2 G[s5, s3, s1, s2, 1]
  + 6 G[s0, s4, s1, s2, 1]
  + 6 G[s1, s4, s1, s2, 1]
  - 6 G[s2, s4, s1, s2, 1]
  - 6 G[s5, s4, s1, s2, 1]
  + 2 G[s0, s5, s1, s2, 1]
  + 2 G[s1, s5, s1, s2, 1]
  - 2 G[s2, s5, s1, s2, 1]
  - 2 G[s5, s5, s1, s2, 1]
  + 6 G[s0, s0, s2, s2, 1]
  + 8 G[s1, s0, s2, s2, 1]
  - 8 G[s2, s0, s2, s2, 1]
  - 6 G[s5, s0, s2, s2, 1]
  + 8 G[s0, s1, s2, s2, 1]
  + 6 G[s1, s1, s2, s2, 1]
  - 8 G[s2, s1, s2, s2, 1]
  - 6 G[s5, s1, s2, s2, 1]
  - 2 G[s0, s2, s2, s2, 1]
  - 2 G[s1, s2, s2, s2, 1]
  + 4 G[s2, s2, s2, s2, 1]
  - 6 G[s0, s3, s2, s2, 1]
  - 6 G[s1, s3, s2, s2, 1]
  + 6 G[s2, s3, s2, s2, 1]
  + 6 G[s5, s3, s2, s2, 1]
  - 6 G[s0, s4, s2, s2, 1]
  - 6 G[s1, s4, s2, s2, 1]
  + 6 G[s2, s4, s2, s2, 1]
  + 6 G[s5, s4, s2, s2, 1]
  + 2 G[s0, s0, s3, s2, 1]
  + 4 G[s1, s0, s3, s2, 1]
  - 4 G[s2, s0, s3, s2, 1]
  - 2 G[s5, s0, s3, s2, 1]
  + 4 G[s0, s1, s3, s2, 1]
  + 4 G[s1, s1, s3, s2, 1]
  - 4 G[s2, s1, s3, s2, 1]
  - 4 G[s5, s1, s3, s2, 1]
  - 2 G[s0, s2, s3, s2, 1]
  - 4 G[s1, s2, s3, s2, 1]
  + 4 G[s2, s2, s3, s2, 1]
  + 2 G[s5, s2, s3, s2, 1]
  - 2 G[s0, s3, s3, s2, 1]
  - 2 G[s1, s3, s3, s2, 1]
  + 2 G[s2, s3, s3, s2, 1]
  + 2 G[s5, s3, s3, s2, 1]
  - 2 G[s0, s5, s3, s2, 1]
  - 2 G[s1, s5, s3, s2, 1]
  + 2 G[s2, s5, s3, s2, 1]
  + 2 G[s5, s5, s3, s2, 1]
  + 4 G[s0, s0, s4, s2, 1]
  + 4 G[s1, s0, s4, s2, 1]
  - 4 G[s2, s0, s4, s2, 1]
  - 4 G[s5, s0, s4, s2, 1]
  + 4 G[s0, s1, s4, s2, 1]
  + 2 G[s1, s1, s4, s2, 1]
  - 4 G[s2, s1, s4, s2, 1]
  - 2 G[s5, s1, s4, s2, 1]
  - 4 G[s0, s2, s4, s2, 1]
  - 2 G[s1, s2, s4, s2, 1]
  + 4 G[s2, s2, s4, s2, 1]
  + 2 G[s5, s2, s4, s2, 1]
  - 2 G[s0, s4, s4, s2, 1]
  - 2 G[s1, s4, s4, s2, 1]
  + 2 G[s2, s4, s4, s2, 1]
  + 2 G[s5, s4, s4, s2, 1]
  - 2 G[s0, s5, s4, s2, 1]
  - 2 G[s1, s5, s4, s2, 1]
  + 2 G[s2, s5, s4, s2, 1]
  + 2 G[s5, s5, s4, s2, 1]];

C2[k1_, k2_, k3_] := Module[{k = {k1, k2, k3}, e1 = k1 + k2 + k3, h},
  h = e1 - 2 k;
  - Sum[With[{j = Mod[i, 3] + 1, l = Mod[i + 1, 3] + 1}, 2 k[[i]] Nfun[k[[i]]/k[[l]], k[[j]]/k[[l]]]/(e1 h[[i]])^2], {i, 3}]
  + Sum[If[i == j, 0, With[{l = 6 - i - j}, Mfun[k[[i]]/k[[l]], k[[j]]/k[[l]]]/(h[[i]]^2 h[[j]])]], {i, 3}, {j, 3}]];

(* folded edge k3 = k1 + k2, r = k1/k3: C1 = E1[r]/k3^3, C2 = E2[r]/k3^3 *)
EdgeParts[r_] := Module[{q = 1 - r}, {r q, r - q, Log[r] + Log[q], Log[r] - Log[q], PolyLog[2, r] - PolyLog[2, q],
  PolyLog[3, r] + PolyLog[3, q], PolyLog[3, r] - PolyLog[3, q], PolyLog[4, r] + PolyLog[4, q], PolyLog[4, r] - PolyLog[4, q]}];
E1[r_] := Module[{t, s, u, v, Dd, Tp, Tm, Qp, Qm}, {t, s, u, v, Dd, Tp, Tm, Qp, Qm} = EdgeParts[r];
  (1/4 - u/8 + s*v/8 - Pi^2/24 + (3*v^2 - u^2)/16 + s*Dd/4 - s*u*v/8 + (Zeta[3] - Tp + v*Dd)/4 + u*Pi^2/24)/t + ((u + s*v)/8 - (u^2 + v^2)/16 - s*u*v/8)/t^2];
R3[r_] := Module[{t, s, u, v, Dd, Tp, Tm, Qp, Qm}, {t, s, u, v, Dd, Tp, Tm, Qp, Qm} = EdgeParts[r];
  (7*t - 3)/4*Zeta[3] + (6 - t)/16*Tp + 3*s*(2 - t)/16*Tm - ((7*t + 3)*v + 3*s*(1 - t)*u)/32*Dd - Pi^2/192*((t + 9)*u + 3*s*(t + 3)*v) + (1 - t)*u*(u^2 - 9*v^2)/128 - s*(t + 1)*v*(3*u^2 + 5*v^2)/128];
R4[r_] := Module[{t, s, u, v, Dd, Tp, Tm, Qp, Qm}, {t, s, u, v, Dd, Tp, Tm, Qp, Qm} = EdgeParts[r];
  3/8*((t + 1)*Qp + s*(1 - t)*Qm) + ((1 - 3*t)*v*Tm - 3*(t + 1)*u*Tp - s*(1 - t)*(v*Tp + u*Tm))/8 - (3*t + 1)/32*Dd*(Dd - 2*u*v) + s*(1 - t)/192*(2*Pi^2 + 3*u^2 + 9*v^2)*Dd + u*Zeta[3]/2 + (93*t - 53)/5760*Pi^4 + Pi^2/384*((9*t + 11)*u^2 + (3*t - 7)*v^2 + 4*s*(1 - t)*u*v) - (u^2 - v^2)/1536*((21*t + 19)*u^2 + (3*t - 11)*v^2 + 8*s*(1 - t)*u*v)];
E2[r_] := -E1[r]/2 + (R3[r] + R4[r])/(r (1 - r))^2;

(* folded configurations *)
C2at211 = (-1/16) + (+3/16)*Log[2] + (+5/16)*Log[2]^2 + (+1/96)*Pi^2 + (+1/6)*Log[2]^3 + (+1/12)*Pi^2*Log[2] + (+87/128)*Zeta[3] + (+23/192)*Log[2]^4 + (-7/192)*Pi^2*Log[2]^2 + (+41/32)*Zeta[3]*Log[2] + (-119/11520)*Pi^4 + (+15/8)*PolyLog[4, 1/2];
C2at2o3 = (-9/16) + (-3/2)*Log[2] + (+63/32)*Log[3] + (+1/16)*Pi^2 + (+3/2)*Log[2]^2 + (-69/16)*Log[2]*Log[3] + (+105/32)*Log[3]^2 + (+3/8)*PolyLog[2, 1/3] + (-3/2)*Log[2]^3 + (-27/16)*Log[2]^2*Log[3] + (+45/8)*Log[2]*Log[3]^2 + (-63/32)*Log[3]^3 + (+63/8)*Log[2]*PolyLog[2, 1/3] + (-63/32)*Log[3]*PolyLog[2, 1/3] + (-33/16)*Pi^2*Log[2] + (+147/64)*Pi^2*Log[3] + (-63/8)*Zeta[3] + (+45/8)*PolyLog[3, 1/3] + (+81/8)*PolyLog[3, 2/3] + (-257/1920)*Pi^4 + (+13/16)*Pi^2*Log[2]^2 + (-125/32)*Pi^2*Log[2]*Log[3] + (+99/32)*Pi^2*Log[3]^2 + (+19/32)*Pi^2*PolyLog[2, 1/3] + (+81/8)*Zeta[3]*Log[2] + (-81/4)*Zeta[3]*Log[3] + (+13/4)*Log[2]^3*Log[3] + (-225/16)*Log[2]^2*Log[3]^2 + (+275/16)*Log[2]*Log[3]^3 + (-51/8)*Log[3]^4 + (-39/8)*Log[2]^2*PolyLog[2, 1/3] + (+213/16)*Log[2]*Log[3]*PolyLog[2, 1/3] + (-39/8)*Log[3]^2*PolyLog[2, 1/3] + (-135/32)*PolyLog[2, 1/3]^2 + (-81/8)*Log[2]*PolyLog[3, 1/3] + (-39/4)*Log[2]*PolyLog[3, 2/3] + (+69/4)*Log[3]*PolyLog[3, 1/3] + (+159/8)*Log[3]*PolyLog[3, 2/3] + (+117/16)*PolyLog[4, 1/3] + (+45/4)*PolyLog[4, 2/3];   (* C2[2/3, 1/3, 1]; C2[2, 1, 3] = C2at2o3/27 *)


==> anc/results.py <==
"""C1 and C2 of the one-loop triangle, around conformal coupling: C = C0 + C1 delta + C2 delta^2 + ...
Variables: e1 = k1 + k2 + k3, h_i = e1 - 2 k_i, x_i = 2 k_i/e1, y_i = h_i/e1.  Valid for all h_i > 0.  Needs mpmath.
See README.txt.  Example:  python results.py 1 1 1"""
import sys
from fractions import Fraction as Q
from mpmath import mp, mpf, log, pi, zeta, polylog

def _mpq(q):
    return mpf(q.numerator) / q.denominator


def Li2(a): return polylog(2, a)
def Li3(a): return polylog(3, a)
def Li4(a): return polylog(4, a)


def F(y2, y3):
    """C1 = sum_i F(y_j, y_k)/(e1 h_j h_k)"""
    y1 = 1 - y2 - y3
    x1, x2, x3 = 1 - y1, 1 - y2, 1 - y3
    z3 = zeta(3)
    return z3 - mpf(2)*Li3(x2) - mpf(2)*Li3(x3) + mpf(2)*Li3(y1/x2) + mpf(2)*Li3(y1/x3) + Li3(y3/(x1*x2)) + Li3(y2/(x1*x3)) - Li3(y1*y2/(x1*x2)) - Li3(y1*y3/(x1*x3)) - Li3(y2*y3/(x2*x3)) - Li3(y1/(x2*x3)) + mpf(2)*Li2(x1)*log(x1*x2*x3) - mpf(2)*Li2(y1)*log(y1*x2*x3/x1) - mpf(4)*Li2(-y1/x1)*log(x2*x3) - mpf(2)*Li2(y2)*log(y1/x3) - mpf(2)*Li2(y3)*log(y1/x2) + mpf(2)*Li2(y2/x1)*log(y1/(x1**2*x2)) + mpf(2)*Li2(y3/x1)*log(y1/(x1**2*x3)) + mpf(2)*Li2(y2/(x1*x3))*log(x1) + mpf(2)*Li2(y3/(x1*x2))*log(x1) + (Li2(y1/(x2*x3)) - Li2(y1*y2/(x1*x2)) - Li2(y1*y3/(x1*x3)))*log(y1/(x1**2*x2*x3))


def C1(k1, k2, k3):
    k = [_mpq(Q(x)) for x in (k1, k2, k3)]
    e1 = sum(k); h = [e1 - 2 * x for x in k]; y = [x / e1 for x in h]
    return F(y[1], y[2]) / (e1 * h[1] * h[2]) + F(y[0], y[2]) / (e1 * h[0] * h[2]) + F(y[0], y[1]) / (e1 * h[0] * h[1])


# C2 = -sum_i 2 k_i N_i/(e1 h_i)^2 + sum_(i != j) M_ij/(h_i^2 h_j), N_i = N(k_i/k_k, k_j/k_k), M_ij = M(k_i/k_k, k_j/k_k).
# Each entry (c, (a, b, d), idx) is c ln^a(2) pi^(2b) zeta(3)^d G(s_idx[0], s_idx[1], ...; 1), with the indices
# s0 = 2/(2-u), s1 = 1/(1-v), s2 = 4/(3-u-v), s3 = 0, s4 = 2/(1-u+v), s5 = 2/(3-u-v).
N_TERMS = [
    (Q('13/4'), (0, 0, 1), '1'),
    (Q('1/3'), (1, 1, 0), '1'),
    (Q('2/3'), (3, 0, 0), '1'),
    (Q('-13/4'), (0, 0, 1), '4'),
    (Q('-1/3'), (1, 1, 0), '4'),
    (Q('-2/3'), (3, 0, 0), '4'),
    (Q('-13/4'), (0, 0, 1), '5'),
    (Q('-1/3'), (1, 1, 0), '5'),
    (Q('-2/3'), (3, 0, 0), '5'),
    (Q('-1/6'), (0, 1, 0), '11'),
    (Q('-3'), (2, 0, 0), '11'),
    (Q('1/3'), (0, 1, 0), '41'),
    (Q('4'), (2, 0, 0), '41'),
    (Q('1/6'), (0, 1, 0), '51'),
    (Q('3'), (2, 0, 0), '51'),
    (Q('1/3'), (0, 1, 0), '12'),
    (Q('2'), (2, 0, 0), '12'),
    (Q('-1/3'), (0, 1, 0), '42'),
    (Q('-2'), (2, 0, 0), '42'),
    (Q('-1/3'), (0, 1, 0), '52'),
    (Q('-2'), (2, 0, 0), '52'),
    (Q('2'), (2, 0, 0), '14'),
    (Q('-1/6'), (0, 1, 0), '44'),
    (Q('-3'), (2, 0, 0), '44'),
    (Q('-2'), (2, 0, 0), '54'),
    (Q('1/6'), (0, 1, 0), '15'),
    (Q('3'), (2, 0, 0), '15'),
    (Q('-2'), (2, 0, 0), '45'),
    (Q('-1/6'), (0, 1, 0), '55'),
    (Q('-3'), (2, 0, 0), '55'),
    (Q('4'), (1, 0, 0), '111'),
    (Q('-8'), (1, 0, 0), '411'),
    (Q('-4'), (1, 0, 0), '511'),
    (Q('-6'), (1, 0, 0), '121'),
    (Q('6'), (1, 0, 0), '421'),
    (Q('6'), (1, 0, 0), '521'),
    (Q('-2'), (1, 0, 0), '131'),
    (Q('2'), (1, 0, 0), '431'),
    (Q('2'), (1, 0, 0), '531'),
    (Q('-2'), (1, 0, 0), '141'),
    (Q('6'), (1, 0, 0), '441'),
    (Q('2'), (1, 0, 0), '541'),
    (Q('-2'), (1, 0, 0), '151'),
    (Q('2'), (1, 0, 0), '451'),
    (Q('2'), (1, 0, 0), '551'),
    (Q('-6'), (1, 0, 0), '112'),
    (Q('8'), (1, 0, 0), '412'),
    (Q('6'), (1, 0, 0), '512'),
    (Q('4'), (1, 0, 0), '122'),
    (Q('-4'), (1, 0, 0), '422'),
    (Q('-4'), (1, 0, 0), '522'),
    (Q('4'), (1, 0, 0), '142'),
    (Q('-6'), (1, 0, 0), '442'),
    (Q('-4'), (1, 0, 0), '542'),
    (Q('6'), (1, 0, 0), '152'),
    (Q('-4'), (1, 0, 0), '452'),
    (Q('-6'), (1, 0, 0), '552'),
    (Q('-2'), (1, 0, 0), '114'),
    (Q('4'), (1, 0, 0), '414'),
    (Q('2'), (1, 0, 0), '514'),
    (Q('4'), (1, 0, 0), '124'),
    (Q('-4'), (1, 0, 0), '424'),
    (Q('-4'), (1, 0, 0), '524'),
    (Q('2'), (1, 0, 0), '134'),
    (Q('-2'), (1, 0, 0), '434'),
    (Q('-2'), (1, 0, 0), '534'),
    (Q('-2'), (1, 0, 0), '444'),
    (Q('-4'), (1, 0, 0), '115'),
    (Q('4'), (1, 0, 0), '415'),
    (Q('4'), (1, 0, 0), '515'),
    (Q('4'), (1, 0, 0), '125'),
    (Q('-4'), (1, 0, 0), '425'),
    (Q('-4'), (1, 0, 0), '525'),
    (Q('2'), (1, 0, 0), '135'),
    (Q('-2'), (1, 0, 0), '435'),
    (Q('-2'), (1, 0, 0), '535'),
    (Q('2'), (1, 0, 0), '155'),
    (Q('-2'), (1, 0, 0), '555'),
    (Q('4'), (0, 0, 0), '4111'),
    (Q('4'), (0, 0, 0), '1211'),
    (Q('-4'), (0, 0, 0), '4211'),
    (Q('-4'), (0, 0, 0), '5211'),
    (Q('-4'), (0, 0, 0), '4411'),
    (Q('2'), (0, 0, 0), '1121'),
    (Q('-4'), (0, 0, 0), '4121'),
    (Q('-2'), (0, 0, 0), '5121'),
    (Q('-2'), (0, 0, 0), '1221'),
    (Q('2'), (0, 0, 0), '4221'),
    (Q('2'), (0, 0, 0), '5221'),
    (Q('-2'), (0, 0, 0), '1421'),
    (Q('4'), (0, 0, 0), '4421'),
    (Q('2'), (0, 0, 0), '5421'),
    (Q('-2'), (0, 0, 0), '1521'),
    (Q('2'), (0, 0, 0), '4521'),
    (Q('2'), (0, 0, 0), '5521'),
    (Q('2'), (0, 0, 0), '1141'),
    (Q('-4'), (0, 0, 0), '4141'),
    (Q('-2'), (0, 0, 0), '5141'),
    (Q('-4'), (0, 0, 0), '1241'),
    (Q('4'), (0, 0, 0), '4241'),
    (Q('4'), (0, 0, 0), '5241'),
    (Q('-2'), (0, 0, 0), '1341'),
    (Q('2'), (0, 0, 0), '4341'),
    (Q('2'), (0, 0, 0), '5341'),
    (Q('2'), (0, 0, 0), '4441'),
    (Q('4'), (0, 0, 0), '1112'),
    (Q('-8'), (0, 0, 0), '4112'),
    (Q('-4'), (0, 0, 0), '5112'),
    (Q('-6'), (0, 0, 0), '1212'),
    (Q('6'), (0, 0, 0), '4212'),
    (Q('6'), (0, 0, 0), '5212'),
    (Q('-2'), (0, 0, 0), '1312'),
    (Q('2'), (0, 0, 0), '4312'),
    (Q('2'), (0, 0, 0), '5312'),
    (Q('-2'), (0, 0, 0), '1412'),
    (Q('6'), (0, 0, 0), '4412'),
    (Q('2'), (0, 0, 0), '5412'),
    (Q('-2'), (0, 0, 0), '1512'),
    (Q('2'), (0, 0, 0), '4512'),
    (Q('2'), (0, 0, 0), '5512'),
    (Q('-6'), (0, 0, 0), '1122'),
    (Q('8'), (0, 0, 0), '4122'),
    (Q('6'), (0, 0, 0), '5122'),
    (Q('4'), (0, 0, 0), '1222'),
    (Q('-4'), (0, 0, 0), '4222'),
    (Q('-4'), (0, 0, 0), '5222'),
    (Q('4'), (0, 0, 0), '1422'),
    (Q('-6'), (0, 0, 0), '4422'),
    (Q('-4'), (0, 0, 0), '5422'),
    (Q('6'), (0, 0, 0), '1522'),
    (Q('-4'), (0, 0, 0), '4522'),
    (Q('-6'), (0, 0, 0), '5522'),
    (Q('-2'), (0, 0, 0), '1142'),
    (Q('4'), (0, 0, 0), '4142'),
    (Q('2'), (0, 0, 0), '5142'),
    (Q('4'), (0, 0, 0), '1242'),
    (Q('-4'), (0, 0, 0), '4242'),
    (Q('-4'), (0, 0, 0), '5242'),
    (Q('2'), (0, 0, 0), '1342'),
    (Q('-2'), (0, 0, 0), '4342'),
    (Q('-2'), (0, 0, 0), '5342'),
    (Q('-2'), (0, 0, 0), '4442'),
    (Q('-4'), (0, 0, 0), '1152'),
    (Q('4'), (0, 0, 0), '4152'),
    (Q('4'), (0, 0, 0), '5152'),
    (Q('4'), (0, 0, 0), '1252'),
    (Q('-4'), (0, 0, 0), '4252'),
    (Q('-4'), (0, 0, 0), '5252'),
    (Q('2'), (0, 0, 0), '1352'),
    (Q('-2'), (0, 0, 0), '4352'),
    (Q('-2'), (0, 0, 0), '5352'),
    (Q('2'), (0, 0, 0), '1552'),
    (Q('-2'), (0, 0, 0), '5552')]

M_TERMS = [
    (Q('17/4'), (0, 0, 1), '0'),
    (Q('15/4'), (0, 0, 1), '1'),
    (Q('1/6'), (1, 1, 0), '1'),
    (Q('1/3'), (3, 0, 0), '1'),
    (Q('-17/4'), (0, 0, 1), '2'),
    (Q('-15/4'), (0, 0, 1), '5'),
    (Q('-1/6'), (1, 1, 0), '5'),
    (Q('-1/3'), (3, 0, 0), '5'),
    (Q('-1/6'), (0, 1, 0), '11'),
    (Q('-1'), (2, 0, 0), '11'),
    (Q('1/6'), (0, 1, 0), '51'),
    (Q('1'), (2, 0, 0), '51'),
    (Q('1/6'), (0, 1, 0), '12'),
    (Q('1'), (2, 0, 0), '12'),
    (Q('-1/6'), (0, 1, 0), '52'),
    (Q('-1'), (2, 0, 0), '52'),
    (Q('-1/6'), (0, 1, 0), '04'),
    (Q('-1'), (2, 0, 0), '04'),
    (Q('-1/6'), (0, 1, 0), '14'),
    (Q('-1'), (2, 0, 0), '14'),
    (Q('1/6'), (0, 1, 0), '24'),
    (Q('1'), (2, 0, 0), '24'),
    (Q('1/6'), (0, 1, 0), '54'),
    (Q('1'), (2, 0, 0), '54'),
    (Q('1/6'), (0, 1, 0), '05'),
    (Q('1'), (2, 0, 0), '05'),
    (Q('1/6'), (0, 1, 0), '15'),
    (Q('1'), (2, 0, 0), '15'),
    (Q('-1/6'), (0, 1, 0), '25'),
    (Q('-1'), (2, 0, 0), '25'),
    (Q('-1/6'), (0, 1, 0), '55'),
    (Q('-1'), (2, 0, 0), '55'),
    (Q('-4'), (1, 0, 0), '000'),
    (Q('-4'), (1, 0, 0), '100'),
    (Q('4'), (1, 0, 0), '200'),
    (Q('4'), (1, 0, 0), '500'),
    (Q('-4'), (1, 0, 0), '010'),
    (Q('-4'), (1, 0, 0), '110'),
    (Q('4'), (1, 0, 0), '210'),
    (Q('4'), (1, 0, 0), '510'),
    (Q('2'), (1, 0, 0), '020'),
    (Q('2'), (1, 0, 0), '120'),
    (Q('-2'), (1, 0, 0), '220'),
    (Q('-2'), (1, 0, 0), '520'),
    (Q('2'), (1, 0, 0), '030'),
    (Q('2'), (1, 0, 0), '130'),
    (Q('-2'), (1, 0, 0), '230'),
    (Q('-2'), (1, 0, 0), '530'),
    (Q('2'), (1, 0, 0), '040'),
    (Q('2'), (1, 0, 0), '140'),
    (Q('-2'), (1, 0, 0), '240'),
    (Q('-2'), (1, 0, 0), '540'),
    (Q('2'), (1, 0, 0), '050'),
    (Q('2'), (1, 0, 0), '150'),
    (Q('-2'), (1, 0, 0), '250'),
    (Q('-2'), (1, 0, 0), '550'),
    (Q('-4'), (1, 0, 0), '001'),
    (Q('-4'), (1, 0, 0), '101'),
    (Q('4'), (1, 0, 0), '201'),
    (Q('4'), (1, 0, 0), '501'),
    (Q('-4'), (1, 0, 0), '011'),
    (Q('4'), (1, 0, 0), '211'),
    (Q('4'), (1, 0, 0), '021'),
    (Q('-4'), (1, 0, 0), '221'),
    (Q('4'), (1, 0, 0), '041'),
    (Q('4'), (1, 0, 0), '141'),
    (Q('-4'), (1, 0, 0), '241'),
    (Q('-4'), (1, 0, 0), '541'),
    (Q('4'), (1, 0, 0), '002'),
    (Q('4'), (1, 0, 0), '102'),
    (Q('-4'), (1, 0, 0), '202'),
    (Q('-4'), (1, 0, 0), '502'),
    (Q('4'), (1, 0, 0), '012'),
    (Q('2'), (1, 0, 0), '112'),
    (Q('-4'), (1, 0, 0), '212'),
    (Q('-2'), (1, 0, 0), '512'),
    (Q('-2'), (1, 0, 0), '022'),
    (Q('2'), (1, 0, 0), '222'),
    (Q('-2'), (1, 0, 0), '032'),
    (Q('-2'), (1, 0, 0), '132'),
    (Q('2'), (1, 0, 0), '232'),
    (Q('2'), (1, 0, 0), '532'),
    (Q('-4'), (1, 0, 0), '042'),
    (Q('-4'), (1, 0, 0), '142'),
    (Q('4'), (1, 0, 0), '242'),
    (Q('4'), (1, 0, 0), '542'),
    (Q('4'), (1, 0, 0), '004'),
    (Q('4'), (1, 0, 0), '104'),
    (Q('-4'), (1, 0, 0), '204'),
    (Q('-4'), (1, 0, 0), '504'),
    (Q('4'), (1, 0, 0), '014'),
    (Q('2'), (1, 0, 0), '114'),
    (Q('-4'), (1, 0, 0), '214'),
    (Q('-2'), (1, 0, 0), '514'),
    (Q('-4'), (1, 0, 0), '024'),
    (Q('-2'), (1, 0, 0), '124'),
    (Q('4'), (1, 0, 0), '224'),
    (Q('2'), (1, 0, 0), '524'),
    (Q('-2'), (1, 0, 0), '044'),
    (Q('-2'), (1, 0, 0), '144'),
    (Q('2'), (1, 0, 0), '244'),
    (Q('2'), (1, 0, 0), '544'),
    (Q('-2'), (1, 0, 0), '054'),
    (Q('-2'), (1, 0, 0), '154'),
    (Q('2'), (1, 0, 0), '254'),
    (Q('2'), (1, 0, 0), '554'),
    (Q('4'), (0, 0, 0), '1000'),
    (Q('-4'), (0, 0, 0), '2000'),
    (Q('4'), (0, 0, 0), '0100'),
    (Q('4'), (0, 0, 0), '1100'),
    (Q('-4'), (0, 0, 0), '2100'),
    (Q('-4'), (0, 0, 0), '5100'),
    (Q('-4'), (0, 0, 0), '1200'),
    (Q('4'), (0, 0, 0), '2200'),
    (Q('-4'), (0, 0, 0), '0300'),
    (Q('-4'), (0, 0, 0), '1300'),
    (Q('4'), (0, 0, 0), '2300'),
    (Q('4'), (0, 0, 0), '5300'),
    (Q('4'), (0, 0, 0), '0010'),
    (Q('4'), (0, 0, 0), '1010'),
    (Q('-4'), (0, 0, 0), '2010'),
    (Q('-4'), (0, 0, 0), '5010'),
    (Q('4'), (0, 0, 0), '0110'),
    (Q('4'), (0, 0, 0), '1110'),
    (Q('-4'), (0, 0, 0), '2110'),
    (Q('-4'), (0, 0, 0), '5110'),
    (Q('-2'), (0, 0, 0), '0210'),
    (Q('-2'), (0, 0, 0), '1210'),
    (Q('2'), (0, 0, 0), '2210'),
    (Q('2'), (0, 0, 0), '5210'),
    (Q('-2'), (0, 0, 0), '0310'),
    (Q('-2'), (0, 0, 0), '1310'),
    (Q('2'), (0, 0, 0), '2310'),
    (Q('2'), (0, 0, 0), '5310'),
    (Q('-2'), (0, 0, 0), '0410'),
    (Q('-2'), (0, 0, 0), '1410'),
    (Q('2'), (0, 0, 0), '2410'),
    (Q('2'), (0, 0, 0), '5410'),
    (Q('-2'), (0, 0, 0), '0510'),
    (Q('-2'), (0, 0, 0), '1510'),
    (Q('2'), (0, 0, 0), '2510'),
    (Q('2'), (0, 0, 0), '5510'),
    (Q('-2'), (0, 0, 0), '0020'),
    (Q('-4'), (0, 0, 0), '1020'),
    (Q('4'), (0, 0, 0), '2020'),
    (Q('2'), (0, 0, 0), '5020'),
    (Q('-4'), (0, 0, 0), '0120'),
    (Q('-4'), (0, 0, 0), '1120'),
    (Q('4'), (0, 0, 0), '2120'),
    (Q('4'), (0, 0, 0), '5120'),
    (Q('2'), (0, 0, 0), '1220'),
    (Q('-2'), (0, 0, 0), '2220'),
    (Q('4'), (0, 0, 0), '0320'),
    (Q('4'), (0, 0, 0), '1320'),
    (Q('-4'), (0, 0, 0), '2320'),
    (Q('-4'), (0, 0, 0), '5320'),
    (Q('2'), (0, 0, 0), '0420'),
    (Q('2'), (0, 0, 0), '1420'),
    (Q('-2'), (0, 0, 0), '2420'),
    (Q('-2'), (0, 0, 0), '5420'),
    (Q('-2'), (0, 0, 0), '0030'),
    (Q('-4'), (0, 0, 0), '1030'),
    (Q('4'), (0, 0, 0), '2030'),
    (Q('2'), (0, 0, 0), '5030'),
    (Q('-4'), (0, 0, 0), '0130'),
    (Q('-4'), (0, 0, 0), '1130'),
    (Q('4'), (0, 0, 0), '2130'),
    (Q('4'), (0, 0, 0), '5130'),
    (Q('2'), (0, 0, 0), '0230'),
    (Q('4'), (0, 0, 0), '1230'),
    (Q('-4'), (0, 0, 0), '2230'),
    (Q('-2'), (0, 0, 0), '5230'),
    (Q('2'), (0, 0, 0), '0330'),
    (Q('2'), (0, 0, 0), '1330'),
    (Q('-2'), (0, 0, 0), '2330'),
    (Q('-2'), (0, 0, 0), '5330'),
    (Q('2'), (0, 0, 0), '0530'),
    (Q('2'), (0, 0, 0), '1530'),
    (Q('-2'), (0, 0, 0), '2530'),
    (Q('-2'), (0, 0, 0), '5530'),
    (Q('4'), (0, 0, 0), '0001'),
    (Q('4'), (0, 0, 0), '1001'),
    (Q('-4'), (0, 0, 0), '2001'),
    (Q('-4'), (0, 0, 0), '5001'),
    (Q('4'), (0, 0, 0), '0101'),
    (Q('4'), (0, 0, 0), '1101'),
    (Q('-4'), (0, 0, 0), '2101'),
    (Q('-4'), (0, 0, 0), '5101'),
    (Q('-2'), (0, 0, 0), '0201'),
    (Q('-2'), (0, 0, 0), '1201'),
    (Q('2'), (0, 0, 0), '2201'),
    (Q('2'), (0, 0, 0), '5201'),
    (Q('-2'), (0, 0, 0), '0301'),
    (Q('-2'), (0, 0, 0), '1301'),
    (Q('2'), (0, 0, 0), '2301'),
    (Q('2'), (0, 0, 0), '5301'),
    (Q('-2'), (0, 0, 0), '0401'),
    (Q('-2'), (0, 0, 0), '1401'),
    (Q('2'), (0, 0, 0), '2401'),
    (Q('2'), (0, 0, 0), '5401'),
    (Q('-2'), (0, 0, 0), '0501'),
    (Q('-2'), (0, 0, 0), '1501'),
    (Q('2'), (0, 0, 0), '2501'),
    (Q('2'), (0, 0, 0), '5501'),
    (Q('4'), (0, 0, 0), '0011'),
    (Q('4'), (0, 0, 0), '1011'),
    (Q('-4'), (0, 0, 0), '2011'),
    (Q('-4'), (0, 0, 0), '5011'),
    (Q('4'), (0, 0, 0), '0111'),
    (Q('-4'), (0, 0, 0), '2111'),
    (Q('-4'), (0, 0, 0), '0211'),
    (Q('4'), (0, 0, 0), '2211'),
    (Q('-4'), (0, 0, 0), '0411'),
    (Q('-4'), (0, 0, 0), '1411'),
    (Q('4'), (0, 0, 0), '2411'),
    (Q('4'), (0, 0, 0), '5411'),
    (Q('-4'), (0, 0, 0), '0021'),
    (Q('-4'), (0, 0, 0), '1021'),
    (Q('4'), (0, 0, 0), '2021'),
    (Q('4'), (0, 0, 0), '5021'),
    (Q('-4'), (0, 0, 0), '0121'),
    (Q('-2'), (0, 0, 0), '1121'),
    (Q('4'), (0, 0, 0), '2121'),
    (Q('2'), (0, 0, 0), '5121'),
    (Q('2'), (0, 0, 0), '0221'),
    (Q('-2'), (0, 0, 0), '2221'),
    (Q('2'), (0, 0, 0), '0321'),
    (Q('2'), (0, 0, 0), '1321'),
    (Q('-2'), (0, 0, 0), '2321'),
    (Q('-2'), (0, 0, 0), '5321'),
    (Q('4'), (0, 0, 0), '0421'),
    (Q('4'), (0, 0, 0), '1421'),
    (Q('-4'), (0, 0, 0), '2421'),
    (Q('-4'), (0, 0, 0), '5421'),
    (Q('-4'), (0, 0, 0), '0041'),
    (Q('-4'), (0, 0, 0), '1041'),
    (Q('4'), (0, 0, 0), '2041'),
    (Q('4'), (0, 0, 0), '5041'),
    (Q('-4'), (0, 0, 0), '0141'),
    (Q('-2'), (0, 0, 0), '1141'),
    (Q('4'), (0, 0, 0), '2141'),
    (Q('2'), (0, 0, 0), '5141'),
    (Q('4'), (0, 0, 0), '0241'),
    (Q('2'), (0, 0, 0), '1241'),
    (Q('-4'), (0, 0, 0), '2241'),
    (Q('-2'), (0, 0, 0), '5241'),
    (Q('2'), (0, 0, 0), '0441'),
    (Q('2'), (0, 0, 0), '1441'),
    (Q('-2'), (0, 0, 0), '2441'),
    (Q('-2'), (0, 0, 0), '5441'),
    (Q('2'), (0, 0, 0), '0541'),
    (Q('2'), (0, 0, 0), '1541'),
    (Q('-2'), (0, 0, 0), '2541'),
    (Q('-2'), (0, 0, 0), '5541'),
    (Q('-4'), (0, 0, 0), '0002'),
    (Q('-8'), (0, 0, 0), '1002'),
    (Q('8'), (0, 0, 0), '2002'),
    (Q('4'), (0, 0, 0), '5002'),
    (Q('-8'), (0, 0, 0), '0102'),
    (Q('-8'), (0, 0, 0), '1102'),
    (Q('8'), (0, 0, 0), '2102'),
    (Q('8'), (0, 0, 0), '5102'),
    (Q('2'), (0, 0, 0), '0202'),
    (Q('6'), (0, 0, 0), '1202'),
    (Q('-6'), (0, 0, 0), '2202'),
    (Q('-2'), (0, 0, 0), '5202'),
    (Q('6'), (0, 0, 0), '0302'),
    (Q('6'), (0, 0, 0), '1302'),
    (Q('-6'), (0, 0, 0), '2302'),
    (Q('-6'), (0, 0, 0), '5302'),
    (Q('2'), (0, 0, 0), '0402'),
    (Q('2'), (0, 0, 0), '1402'),
    (Q('-2'), (0, 0, 0), '2402'),
    (Q('-2'), (0, 0, 0), '5402'),
    (Q('2'), (0, 0, 0), '0502'),
    (Q('2'), (0, 0, 0), '1502'),
    (Q('-2'), (0, 0, 0), '2502'),
    (Q('-2'), (0, 0, 0), '5502'),
    (Q('-8'), (0, 0, 0), '0012'),
    (Q('-8'), (0, 0, 0), '1012'),
    (Q('8'), (0, 0, 0), '2012'),
    (Q('8'), (0, 0, 0), '5012'),
    (Q('-8'), (0, 0, 0), '0112'),
    (Q('-4'), (0, 0, 0), '1112'),
    (Q('8'), (0, 0, 0), '2112'),
    (Q('4'), (0, 0, 0), '5112'),
    (Q('6'), (0, 0, 0), '0212'),
    (Q('2'), (0, 0, 0), '1212'),
    (Q('-6'), (0, 0, 0), '2212'),
    (Q('-2'), (0, 0, 0), '5212'),
    (Q('2'), (0, 0, 0), '0312'),
    (Q('2'), (0, 0, 0), '1312'),
    (Q('-2'), (0, 0, 0), '2312'),
    (Q('-2'), (0, 0, 0), '5312'),
    (Q('6'), (0, 0, 0), '0412'),
    (Q('6'), (0, 0, 0), '1412'),
    (Q('-6'), (0, 0, 0), '2412'),
    (Q('-6'), (0, 0, 0), '5412'),
    (Q('2'), (0, 0, 0), '0512'),
    (Q('2'), (0, 0, 0), '1512'),
    (Q('-2'), (0, 0, 0), '2512'),
    (Q('-2'), (0, 0, 0), '5512'),
    (Q('6'), (0, 0, 0), '0022'),
    (Q('8'), (0, 0, 0), '1022'),
    (Q('-8'), (0, 0, 0), '2022'),
    (Q('-6'), (0, 0, 0), '5022'),
    (Q('8'), (0, 0, 0), '0122'),
    (Q('6'), (0, 0, 0), '1122'),
    (Q('-8'), (0, 0, 0), '2122'),
    (Q('-6'), (0, 0, 0), '5122'),
    (Q('-2'), (0, 0, 0), '0222'),
    (Q('-2'), (0, 0, 0), '1222'),
    (Q('4'), (0, 0, 0), '2222'),
    (Q('-6'), (0, 0, 0), '0322'),
    (Q('-6'), (0, 0, 0), '1322'),
    (Q('6'), (0, 0, 0), '2322'),
    (Q('6'), (0, 0, 0), '5322'),
    (Q('-6'), (0, 0, 0), '0422'),
    (Q('-6'), (0, 0, 0), '1422'),
    (Q('6'), (0, 0, 0), '2422'),
    (Q('6'), (0, 0, 0), '5422'),
    (Q('2'), (0, 0, 0), '0032'),
    (Q('4'), (0, 0, 0), '1032'),
    (Q('-4'), (0, 0, 0), '2032'),
    (Q('-2'), (0, 0, 0), '5032'),
    (Q('4'), (0, 0, 0), '0132'),
    (Q('4'), (0, 0, 0), '1132'),
    (Q('-4'), (0, 0, 0), '2132'),
    (Q('-4'), (0, 0, 0), '5132'),
    (Q('-2'), (0, 0, 0), '0232'),
    (Q('-4'), (0, 0, 0), '1232'),
    (Q('4'), (0, 0, 0), '2232'),
    (Q('2'), (0, 0, 0), '5232'),
    (Q('-2'), (0, 0, 0), '0332'),
    (Q('-2'), (0, 0, 0), '1332'),
    (Q('2'), (0, 0, 0), '2332'),
    (Q('2'), (0, 0, 0), '5332'),
    (Q('-2'), (0, 0, 0), '0532'),
    (Q('-2'), (0, 0, 0), '1532'),
    (Q('2'), (0, 0, 0), '2532'),
    (Q('2'), (0, 0, 0), '5532'),
    (Q('4'), (0, 0, 0), '0042'),
    (Q('4'), (0, 0, 0), '1042'),
    (Q('-4'), (0, 0, 0), '2042'),
    (Q('-4'), (0, 0, 0), '5042'),
    (Q('4'), (0, 0, 0), '0142'),
    (Q('2'), (0, 0, 0), '1142'),
    (Q('-4'), (0, 0, 0), '2142'),
    (Q('-2'), (0, 0, 0), '5142'),
    (Q('-4'), (0, 0, 0), '0242'),
    (Q('-2'), (0, 0, 0), '1242'),
    (Q('4'), (0, 0, 0), '2242'),
    (Q('2'), (0, 0, 0), '5242'),
    (Q('-2'), (0, 0, 0), '0442'),
    (Q('-2'), (0, 0, 0), '1442'),
    (Q('2'), (0, 0, 0), '2442'),
    (Q('2'), (0, 0, 0), '5442'),
    (Q('-2'), (0, 0, 0), '0542'),
    (Q('-2'), (0, 0, 0), '1542'),
    (Q('2'), (0, 0, 0), '2542'),
    (Q('2'), (0, 0, 0), '5542')]


def indices(u, v):
    def inv(a, b): return None if b == 0 else Q(a) / b      # None: infinite index, the term vanishes
    return [inv(2, 2 - u), inv(1, 1 - v), inv(4, 3 - u - v), Q(0), inv(2, 1 - u + v), inv(2, 3 - u - v)]


def gpl1(words, s):
    """G(s_w[0], ..., s_w[-1]; 1) for the index words given; real indices outside (0, 1], last index nonzero.
    Taylor expansion along [0, 1] with steps of half the distance to the nearest index."""
    digits = mp.dps + 10
    chron = {w: w[::-1] for w in words}                      # innermost index first
    pre = {()}
    for c in chron.values():
        pre.update(c[:j] for j in range(len(c) + 1))
    order = sorted(pre, key=lambda c: (len(c), c))
    poles = sorted({s[a] for c in order for a in c})
    nterm = int(3.4 * digits) + 20
    with mp.workdps(digits):
        val = {c: mpf(int(not c)) for c in order}
        t0 = Q(0)
        while t0 < 1:
            dist = [abs(p - t0) for p in poles if p != t0]
            step = min(1 - t0, (min(dist) if dist else Q(2)) / 2)
            coef = {(): [mpf(1)] + [mpf(0)] * nterm}
            new = {(): mpf(1)}
            for c in order[1:]:
                p = coef[c[:-1]]; a = s[c[-1]]
                cc = [val[c]]
                if a == t0:                                   # index 0 at the start: d/dt = (previous)/t
                    cc.extend(p[n] / n for n in range(1, nterm + 1))
                else:
                    al = _mpq(step) / (_mpq(t0) - _mpq(a)); x = mpf(0)
                    for n in range(nterm):
                        x = al * (p[n] - x)
                        cc.append(x / (n + 1))
                coef[c] = cc
                new[c] = mp.fsum(cc)
            val = new; t0 += step
    return {w: val[chron[w]] for w in words}


def numerator(terms, u, v):
    s = indices(u, v)
    keep = [(c, mon, tuple(int(a) for a in idx)) for c, mon, idx in terms if all(s[int(a)] is not None for a in idx)]
    g = gpl1({idx for _, _, idx in keep}, s)
    l2, p2, z3 = log(2), pi ** 2, zeta(3)
    return mp.fsum(_mpq(c) * l2 ** m[0] * p2 ** m[1] * z3 ** m[2] * g[idx] for c, m, idx in keep)


def C2(k1, k2, k3):
    k = [Q(x) for x in (k1, k2, k3)]
    e1 = sum(k); h = [e1 - 2 * x for x in k]
    tot = mpf(0)
    for i in range(3):
        j, l = (i + 1) % 3, (i + 2) % 3
        tot -= 2 * _mpq(k[i]) * numerator(N_TERMS, k[i] / k[l], k[j] / k[l]) / _mpq(e1 * h[i]) ** 2
    for i in range(3):
        for j in range(3):
            if i != j:
                l = 3 - i - j
                tot += numerator(M_TERMS, k[i] / k[l], k[j] / k[l]) / _mpq(h[i] ** 2 * h[j])
    return tot


def edge_parts(r):
    q = 1 - r
    return (r * q, r - q, log(r) + log(q), log(r) - log(q), Li2(r) - Li2(q), Li3(r) + Li3(q), Li3(r) - Li3(q),
            Li4(r) + Li4(q), Li4(r) - Li4(q))


def E1(r):
    """folded edge k3 = k1 + k2, r = k1/k3: C1 = E1(r)/k3^3"""
    t, s, u, v, Dd, Tp, Tm, Qp, Qm = edge_parts(r); z3 = zeta(3)
    return (mpf(1)/mpf(4) - u/mpf(8) + s*v/mpf(8) - pi**2/mpf(24) + (mpf(3)*v**2 - u**2)/mpf(16) + s*Dd/mpf(4) - s*u*v/mpf(8) + (z3 - Tp + v*Dd)/mpf(4) + u*pi**2/mpf(24)) / t + ((u + s*v)/mpf(8) - (u**2 + v**2)/mpf(16) - s*u*v/mpf(8)) / t ** 2


def E2(r):
    """folded edge: C2 = E2(r)/k3^3 = (-E1/2 + (R3 + R4)/(r (1-r))^2)/k3^3"""
    t, s, u, v, Dd, Tp, Tm, Qp, Qm = edge_parts(r); z3 = zeta(3)
    R3 = (mpf(7)*t - mpf(3))/mpf(4)*z3 + (mpf(6) - t)/mpf(16)*Tp + mpf(3)*s*(mpf(2) - t)/mpf(16)*Tm - ((mpf(7)*t + mpf(3))*v + mpf(3)*s*(mpf(1) - t)*u)/mpf(32)*Dd - pi**2/mpf(192)*((t + mpf(9))*u + mpf(3)*s*(t + mpf(3))*v) + (mpf(1) - t)*u*(u**2 - mpf(9)*v**2)/mpf(128) - s*(t + mpf(1))*v*(mpf(3)*u**2 + mpf(5)*v**2)/mpf(128)
    R4 = mpf(3)/mpf(8)*((t + mpf(1))*Qp + s*(mpf(1) - t)*Qm) + ((mpf(1) - mpf(3)*t)*v*Tm - mpf(3)*(t + mpf(1))*u*Tp - s*(mpf(1) - t)*(v*Tp + u*Tm))/mpf(8) - (mpf(3)*t + mpf(1))/mpf(32)*Dd*(Dd - mpf(2)*u*v) + s*(mpf(1) - t)/mpf(192)*(mpf(2)*pi**2 + mpf(3)*u**2 + mpf(9)*v**2)*Dd + u*z3/mpf(2) + (mpf(93)*t - mpf(53))/mpf(5760)*pi**4 + pi**2/mpf(384)*((mpf(9)*t + mpf(11))*u**2 + (mpf(3)*t - mpf(7))*v**2 + mpf(4)*s*(mpf(1) - t)*u*v) - (u**2 - v**2)/mpf(1536)*((mpf(21)*t + mpf(19))*u**2 + (mpf(3)*t - mpf(11))*v**2 + mpf(8)*s*(mpf(1) - t)*u*v)
    return -E1(r) / 2 + (R3 + R4) / t ** 2


def C2_folded():
    """exact C2(2, 1, 1) and C2(2/3, 1/3, 1);  C2(2, 1, 3) = C2(2/3, 1/3, 1)/27"""
    z3 = zeta(3)
    return ((-mpf(1)/mpf(16)) + (+mpf(3)/mpf(16))*log(mpf(2)) + (+mpf(5)/mpf(16))*log(mpf(2))**2 + (+mpf(1)/mpf(96))*pi**2 + (+mpf(1)/mpf(6))*log(mpf(2))**3 + (+mpf(1)/mpf(12))*pi**2*log(mpf(2)) + (+mpf(87)/mpf(128))*z3 + (+mpf(23)/mpf(192))*log(mpf(2))**4 + (-mpf(7)/mpf(192))*pi**2*log(mpf(2))**2 + (+mpf(41)/mpf(32))*z3*log(mpf(2)) + (-mpf(119)/mpf(11520))*pi**4 + (+mpf(15)/mpf(8))*Li4(mpf(1)/mpf(2)),
            (-mpf(9)/mpf(16)) + (-mpf(3)/mpf(2))*log(mpf(2)) + (+mpf(63)/mpf(32))*log(mpf(3)) + (+mpf(1)/mpf(16))*pi**2 + (+mpf(3)/mpf(2))*log(mpf(2))**2 + (-mpf(69)/mpf(16))*log(mpf(2))*log(mpf(3)) + (+mpf(105)/mpf(32))*log(mpf(3))**2 + (+mpf(3)/mpf(8))*Li2(mpf(1)/mpf(3)) + (-mpf(3)/mpf(2))*log(mpf(2))**3 + (-mpf(27)/mpf(16))*log(mpf(2))**2*log(mpf(3)) + (+mpf(45)/mpf(8))*log(mpf(2))*log(mpf(3))**2 + (-mpf(63)/mpf(32))*log(mpf(3))**3 + (+mpf(63)/mpf(8))*log(mpf(2))*Li2(mpf(1)/mpf(3)) + (-mpf(63)/mpf(32))*log(mpf(3))*Li2(mpf(1)/mpf(3)) + (-mpf(33)/mpf(16))*pi**2*log(mpf(2)) + (+mpf(147)/mpf(64))*pi**2*log(mpf(3)) + (-mpf(63)/mpf(8))*z3 + (+mpf(45)/mpf(8))*Li3(mpf(1)/mpf(3)) + (+mpf(81)/mpf(8))*Li3(mpf(2)/mpf(3)) + (-mpf(257)/mpf(1920))*pi**4 + (+mpf(13)/mpf(16))*pi**2*log(mpf(2))**2 + (-mpf(125)/mpf(32))*pi**2*log(mpf(2))*log(mpf(3)) + (+mpf(99)/mpf(32))*pi**2*log(mpf(3))**2 + (+mpf(19)/mpf(32))*pi**2*Li2(mpf(1)/mpf(3)) + (+mpf(81)/mpf(8))*z3*log(mpf(2)) + (-mpf(81)/mpf(4))*z3*log(mpf(3)) + (+mpf(13)/mpf(4))*log(mpf(2))**3*log(mpf(3)) + (-mpf(225)/mpf(16))*log(mpf(2))**2*log(mpf(3))**2 + (+mpf(275)/mpf(16))*log(mpf(2))*log(mpf(3))**3 + (-mpf(51)/mpf(8))*log(mpf(3))**4 + (-mpf(39)/mpf(8))*log(mpf(2))**2*Li2(mpf(1)/mpf(3)) + (+mpf(213)/mpf(16))*log(mpf(2))*log(mpf(3))*Li2(mpf(1)/mpf(3)) + (-mpf(39)/mpf(8))*log(mpf(3))**2*Li2(mpf(1)/mpf(3)) + (-mpf(135)/mpf(32))*Li2(mpf(1)/mpf(3))**2 + (-mpf(81)/mpf(8))*log(mpf(2))*Li3(mpf(1)/mpf(3)) + (-mpf(39)/mpf(4))*log(mpf(2))*Li3(mpf(2)/mpf(3)) + (+mpf(69)/mpf(4))*log(mpf(3))*Li3(mpf(1)/mpf(3)) + (+mpf(159)/mpf(8))*log(mpf(3))*Li3(mpf(2)/mpf(3)) + (+mpf(117)/mpf(16))*Li4(mpf(1)/mpf(3)) + (+mpf(45)/mpf(4))*Li4(mpf(2)/mpf(3)))


if __name__ == '__main__':
    mp.dps = int(sys.argv[4]) if len(sys.argv) > 4 else 30
    k = sys.argv[1:4] if len(sys.argv) >= 4 else ['1', '1', '1']
    print('C1 =', mp.nstr(C1(*k), mp.dps))
    print('C2 =', mp.nstr(C2(*k), mp.dps))

